Aspects of Superconformal Multiplets in D>4

We explicitly construct and list all unitary superconformal multiplets, along with their index contributions, in five and six dimensions. From this data, we uncover various unifying themes in the representation theory of five- and six-dimensional superconformal field theories. At the same time, we provide a detailed argument for the complete classification of unitary irreducible representations in five dimensions using a combination of physical and mathematical techniques.

==> Indices_in_5D_and_6D.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    173457,       4899]
NotebookOptionsPosition[    170547,       4809]
NotebookOutlinePosition[    170905,       4825]
CellTagsIndexPosition[    170862,       4822]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Evaluate this cell first", "Title",
 CellChangeTimes->{{3.665300971816838*^9, 3.6653009760643225`*^9}, {
  3.6653011187778964`*^9, 3.6653011273172255`*^9}, {3.6653149305831456`*^9, 
  3.6653149311455*^9}, {3.665731749070047*^9, 3.665731750865766*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AI", "[", 
    RowBox[{"c1_", ",", "c2_", ",", "c3_", ",", "d1_", ",", "d2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"c1", "+", "c3"}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", 
         RowBox[{"2", "+", 
          SubscriptBox["c", "3"]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["p", 
           SqrtBox["q"]], ")"}], 
         SubscriptBox["d", "2"]], " ", 
        SuperscriptBox["q", 
         RowBox[{"6", "+", 
          FractionBox[
           SubscriptBox["c", "1"], "2"], "+", 
          SubscriptBox["c", "2"], "+", 
          FractionBox[
           RowBox[{"3", " ", 
            SubscriptBox["c", "3"]}], "2"], "+", 
          RowBox[{"2", 
           SubscriptBox["d", "1"]}], " ", "+", 
          RowBox[{"2", 
           SubscriptBox["d", "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["1", "s"], ")"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SubscriptBox["c", "1"]}]], "-", 
          RowBox[{"p", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "s"], ")"}], 
            SubscriptBox["c", "1"]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["p", "s"], ")"}], 
            SubscriptBox["c", "2"]]}], "+", 
          RowBox[{
           SuperscriptBox["p", 
            RowBox[{"2", "+", 
             SubscriptBox["c", "1"]}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["p", "s"], ")"}], 
            SubscriptBox["c", "2"]], " ", "s"}], "-", 
          SuperscriptBox["s", 
           RowBox[{"3", "+", 
            SubscriptBox["c", "1"]}]], "+", 
          RowBox[{"p", " ", 
           SuperscriptBox["s", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"p", " ", "s"}], ")"}], 
            SubscriptBox["c", "2"]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["p", 
               RowBox[{"1", "+", 
                SubscriptBox["c", "1"]}]]}], "+", 
             SuperscriptBox["s", 
              RowBox[{"1", "+", 
               SubscriptBox["c", "1"]}]]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "s"}], "+", 
          RowBox[{"p", " ", "t"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "s"}], "+", 
          RowBox[{"p", " ", "q", " ", "t"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["p", "2"], " ", "q", " ", "t"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"p", " ", "s", " ", "t"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"p", " ", "q", " ", "s", " ", "t"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", 
              RowBox[{"q", " ", "t"}]], ")"}], 
            SubscriptBox["d", "1"]]}], "+", 
          RowBox[{"q", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
            RowBox[{"1", "+", 
             SubscriptBox["d", "1"]}]]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"p", "-", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", " ", "q"}], "-", "s"}], ")"}], " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"p", " ", "s"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"p", " ", "q", " ", "s"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["s", "2"]}], ")"}], " ", 
        SuperscriptBox["t", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["p", "2"], " ", "q", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["c", "1"], "\[Rule]", " ", "c1"}], ",", 
      RowBox[{
       SubscriptBox["c", "2"], "\[Rule]", " ", "c2"}], ",", 
      RowBox[{
       SubscriptBox["c", "3"], "\[Rule]", " ", "c3"}], ",", 
      RowBox[{
       SubscriptBox["d", "1"], "\[Rule]", " ", "d1"}], ",", 
      RowBox[{
       SubscriptBox["d", "2"], "\[Rule]", " ", "d2"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.65426365635886*^9, 3.654263735005578*^9}, {
  3.654264985152093*^9, 3.654264988210065*^9}, {3.66339920447895*^9, 
  3.6633992083770123`*^9}, {3.6633994200254593`*^9, 3.663399421422608*^9}, {
  3.6653011450620317`*^9, 3.6653011608484983`*^9}, {3.665314104413748*^9, 
  3.665314107460907*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BI", "[", 
    RowBox[{"c1_", ",", "c2_", ",", "0", ",", "d1_", ",", "0"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "c1"], 
       SuperscriptBox["q", 
        RowBox[{"4", "+", 
         FractionBox[
          SubscriptBox["c", "1"], "2"], "+", 
         SubscriptBox["c", "2"], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["d", "1"]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", "s"], ")"}], 
              SubscriptBox["c", "1"]]}], "+", 
            SuperscriptBox["s", 
             RowBox[{"2", "+", 
              SubscriptBox["c", "1"]}]]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["1", 
             RowBox[{"q", " ", "t"}]], ")"}], 
           SubscriptBox["d", "1"]]}], "+", 
         RowBox[{
          SuperscriptBox["p", 
           RowBox[{"4", "+", 
            SubscriptBox["c", "1"]}]], " ", 
          SuperscriptBox["s", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["p", "s"], ")"}], 
             SubscriptBox["c", "2"]], "-", 
            RowBox[{
             SuperscriptBox["s", "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"p", " ", "s"}], ")"}], 
              SubscriptBox["c", "2"]]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["1", 
             RowBox[{"q", " ", "t"}]], ")"}], 
           SubscriptBox["d", "1"]]}], "+", 
         RowBox[{"p", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "q"}], ")"}], " ", 
          SuperscriptBox["s", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["s", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", "s"], ")"}], 
             SubscriptBox["c", "1"]], "-", 
            SuperscriptBox["s", 
             RowBox[{"2", "+", 
              SubscriptBox["c", "1"]}]]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["1", 
             RowBox[{"q", " ", "t"}]], ")"}], 
           SubscriptBox["d", "1"]], " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["p", 
           RowBox[{"10", "+", 
            SubscriptBox["c", "1"]}]], " ", 
          SuperscriptBox["q", "3"], " ", 
          SuperscriptBox["s", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["p", "s"], ")"}], 
             SubscriptBox["c", "2"]], "-", 
            RowBox[{
             SuperscriptBox["s", "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"p", " ", "s"}], ")"}], 
              SubscriptBox["c", "2"]]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          SuperscriptBox["t", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
           SubscriptBox["d", "1"]]}], "+", 
         RowBox[{
          SuperscriptBox["p", "9"], " ", 
          SuperscriptBox["q", "3"], " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", "s"], ")"}], 
               SubscriptBox["c", "1"]]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["p", "s"], ")"}], 
              SubscriptBox["c", "2"]]}], "+", 
            RowBox[{
             SuperscriptBox["s", 
              RowBox[{"8", "+", 
               SubscriptBox["c", "1"]}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"p", " ", "s"}], ")"}], 
              SubscriptBox["c", "2"]]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          SuperscriptBox["t", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
           SubscriptBox["d", "1"]]}], "+", 
         RowBox[{
          SuperscriptBox["p", 
           RowBox[{"5", "+", 
            SubscriptBox["c", "1"]}]], " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["s", "6"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"p", " ", "s"}], ")"}], 
                 SubscriptBox["c", "2"]], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "q", "+", 
                  RowBox[{"q", " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["p", "s"], ")"}], 
                 SubscriptBox["c", "2"]], " ", 
                RowBox[{"(", 
                 RowBox[{"q", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]]}], "+", 
            RowBox[{"q", " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["p", "s"], ")"}], 
                SubscriptBox["c", "2"]], "-", 
               RowBox[{
                SuperscriptBox["s", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"p", " ", "s"}], ")"}], 
                 SubscriptBox["c", "2"]]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", 
           RowBox[{"9", "+", 
            SubscriptBox["c", "1"]}]], " ", 
          SuperscriptBox["q", "2"], " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          SuperscriptBox["t", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q", " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["p", "s"], ")"}], 
                SubscriptBox["c", "2"]], "-", 
               RowBox[{
                SuperscriptBox["s", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"p", " ", "s"}], ")"}], 
                 SubscriptBox["c", "2"]]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["s", "6"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"p", " ", "s"}], ")"}], 
                 SubscriptBox["c", "2"]], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "q", "+", 
                  RowBox[{"q", " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["p", "s"], ")"}], 
                 SubscriptBox["c", "2"]], " ", 
                RowBox[{"(", 
                 RowBox[{"q", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", 
           RowBox[{"8", "+", 
            SubscriptBox["c", "1"]}]], " ", 
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["s", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          SuperscriptBox["t", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox["p", "s"], ")"}], 
                  SubscriptBox["c", "2"]]}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "q", "+", 
                  SuperscriptBox["s", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["s", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"p", " ", "s"}], ")"}], 
                 SubscriptBox["c", "2"]], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["s", "4"]}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"p", " ", "s"}], ")"}], 
                 SubscriptBox["c", "2"]], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["s", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q", "-", "t"}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["p", "s"], ")"}], 
                 SubscriptBox["c", "2"]], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "q", "+", 
                  SuperscriptBox["s", "2"], "-", "t"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", "7"], " ", 
          SuperscriptBox["q", "2"], " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          SuperscriptBox["t", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", "s"], ")"}], 
                 SubscriptBox["c", "1"]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["p", "s"], ")"}], 
                 SubscriptBox["c", "2"]], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "q", "+", 
                  SuperscriptBox["s", "2"]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["s", 
                 RowBox[{"6", "+", 
                  SubscriptBox["c", "1"]}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"p", " ", "s"}], ")"}], 
                 SubscriptBox["c", "2"]], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["s", 
                 RowBox[{"6", "+", 
                  SubscriptBox["c", "1"]}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"p", " ", "s"}], ")"}], 
                 SubscriptBox["c", "2"]], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["s", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q", "-", "t"}], ")"}]}]}], ")"}]}], 
               "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", "s"], ")"}], 
                 SubscriptBox["c", "1"]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["p", "s"], ")"}], 
                 SubscriptBox["c", "2"]], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "q", "+", 
                  SuperscriptBox["s", "2"], "-", "t"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", "2"], " ", 
          SuperscriptBox["s", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", "s"], ")"}], 
              SubscriptBox["c", "1"]]}], "+", 
            SuperscriptBox["s", 
             RowBox[{"2", "+", 
              SubscriptBox["c", "1"]}]]}], ")"}], " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "q"}], " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "q"}], " ", 
                SuperscriptBox["s", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"q", "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
                   SuperscriptBox["s", "2"]}], "+", 
                  RowBox[{"q", " ", 
                   SuperscriptBox["s", "4"]}]}], ")"}], " ", "t"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", "8"], " ", 
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          SuperscriptBox["t", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["s", 
              RowBox[{"8", "+", 
               SubscriptBox["c", "1"]}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"p", " ", "s"}], ")"}], 
              SubscriptBox["c", "2"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"q", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", 
                   RowBox[{"q", " ", "t"}]], ")"}], 
                 SubscriptBox["d", "1"]]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "q", "+", 
                  RowBox[{"q", " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
                 SubscriptBox["d", "1"]]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", "s"], ")"}], 
              SubscriptBox["c", "1"]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["p", "s"], ")"}], 
              SubscriptBox["c", "2"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "q"}], " ", 
                SuperscriptBox["s", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", 
                   RowBox[{"q", " ", "t"}]], ")"}], 
                 SubscriptBox["d", "1"]]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"q", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
                 SubscriptBox["d", "1"]]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", "3"], " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "q"}], ")"}], " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["s", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", "s"], ")"}], 
                 SubscriptBox["c", "1"]]}], "+", 
               SuperscriptBox["s", 
                RowBox[{"2", "+", 
                 SubscriptBox["c", "1"]}]]}], ")"}], " ", 
             SuperscriptBox["t", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["s", 
                 RowBox[{"4", "+", 
                  SubscriptBox["c", "1"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["s", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"p", " ", "s"}], ")"}], 
                    SubscriptBox["c", "2"]]}], "-", 
                  RowBox[{"q", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", 
                   SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", "s"], ")"}], 
                 SubscriptBox["c", "1"]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["p", "s"], ")"}], 
                    SubscriptBox["c", "2"]]}], "+", 
                  RowBox[{"q", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                   SuperscriptBox["s", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", 
                   SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", 
           RowBox[{"6", "+", 
            SubscriptBox["c", "1"]}]], " ", "q", " ", 
          SuperscriptBox["s", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox["p", "s"], ")"}], 
                  SubscriptBox["c", "2"]], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "q", "+", 
                   SuperscriptBox["s", "2"]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["s", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"p", " ", "s"}], ")"}], 
                  SubscriptBox["c", "2"]], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                    SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}]}], " ", 
             "t", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["p", "s"], ")"}], 
                 SubscriptBox["c", "2"]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q", "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", "t"}]}], ")"}]}], 
               "-", 
               RowBox[{
                SuperscriptBox["s", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"p", " ", "s"}], ")"}], 
                 SubscriptBox["c", "2"]], " ", 
                RowBox[{"(", 
                 RowBox[{"t", "+", 
                  RowBox[{
                   SuperscriptBox["s", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t", "+", 
                    RowBox[{"q", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", "5"], " ", "q", " ", "s", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", "s"], ")"}], 
               SubscriptBox["c", "1"]]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["p", "s"], ")"}], 
              SubscriptBox["c", "2"]], " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", 
                  RowBox[{"q", " ", "t"}]], ")"}], 
                SubscriptBox["d", "1"]], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
                SubscriptBox["d", "1"]]}], ")"}]}], "+", 
            RowBox[{"q", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "q"}], ")"}], " ", 
             SuperscriptBox["s", 
              RowBox[{"4", "+", 
               SubscriptBox["c", "1"]}]], " ", 
             SuperscriptBox["t", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", 
                  RowBox[{"q", " ", "t"}]], ")"}], 
                SubscriptBox["d", "1"]], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
                 SubscriptBox["d", "1"]]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["s", 
              RowBox[{"8", "+", 
               SubscriptBox["c", "1"]}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"p", " ", "s"}], ")"}], 
              SubscriptBox["c", "2"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "q"}], ")"}]}], " ", "t", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
                 SubscriptBox["d", "1"]]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", 
                   RowBox[{"q", " ", "t"}]], ")"}], 
                 SubscriptBox["d", "1"]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "t", "+", 
                  RowBox[{"q", " ", "t"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["s", 
              RowBox[{"6", "+", 
               SubscriptBox["c", "1"]}]], " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
                 SubscriptBox["d", "1"]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"p", " ", "s"}], ")"}], 
                    SubscriptBox["c", "2"]]}], "+", 
                  RowBox[{"q", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                   SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", 
                   RowBox[{"q", " ", "t"}]], ")"}], 
                 SubscriptBox["d", "1"]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"p", " ", "s"}], ")"}], 
                    SubscriptBox["c", "2"]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "+", 
                  RowBox[{"q", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                   SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", "s"], ")"}], 
              SubscriptBox["c", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "q"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "q"}], ")"}], " ", 
                SuperscriptBox["s", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["s", "2"]}], ")"}], " ", 
                SuperscriptBox["t", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    FractionBox["1", 
                    RowBox[{"q", " ", "t"}]], ")"}], 
                   SubscriptBox["d", "1"]], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
                    SubscriptBox["d", "1"]]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["p", "s"], ")"}], 
                 SubscriptBox["c", "2"]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", "t", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
                    SubscriptBox["d", "1"]]}], "-", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["1", 
                    RowBox[{"q", " ", "t"}]], ")"}], 
                    SubscriptBox["d", "1"]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t", "+", 
                    RowBox[{"q", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", 
           RowBox[{"7", "+", 
            SubscriptBox["c", "1"]}]], " ", "q", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          SuperscriptBox["t", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["s", "6"]}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"p", " ", "s"}], ")"}], 
                 SubscriptBox["c", "2"]], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"q", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["s", "2"], "-", "t"}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["p", "s"], ")"}], 
                 SubscriptBox["c", "2"]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["s", "2"], "+", 
                  RowBox[{"q", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["s", "2"], "-", 
                    RowBox[{
                    SuperscriptBox["s", "2"], " ", "t"}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["p", "s"], ")"}], 
                 SubscriptBox["c", "2"]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["s", "2"], " ", "t"}], "+", 
                  RowBox[{"q", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["s", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "+", "t"}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["s", "6"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"p", " ", "s"}], ")"}], 
                 SubscriptBox["c", "2"]], " ", 
                RowBox[{"(", 
                 RowBox[{"t", "+", 
                  RowBox[{"q", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t", "+", 
                    RowBox[{
                    SuperscriptBox["s", "2"], " ", "t"}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", "6"], " ", "q", " ", 
          SuperscriptBox["t", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["s", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", "s"], ")"}], 
                SubscriptBox["c", "1"]], "-", 
               SuperscriptBox["s", 
                RowBox[{"2", "+", 
                 SubscriptBox["c", "1"]}]]}], ")"}], " ", 
             SuperscriptBox["t", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", 
                  RowBox[{"q", " ", "t"}]], ")"}], 
                SubscriptBox["d", "1"]], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
                 SubscriptBox["d", "1"]]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox["1", "s"], ")"}], 
                  SubscriptBox["c", "1"]]}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["p", "s"], ")"}], 
                 SubscriptBox["c", "2"]]}], "+", 
               RowBox[{
                SuperscriptBox["s", 
                 RowBox[{"6", "+", 
                  SubscriptBox["c", "1"]}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"p", " ", "s"}], ")"}], 
                 SubscriptBox["c", "2"]]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", 
                  RowBox[{"q", " ", "t"}]], ")"}], 
                SubscriptBox["d", "1"]], "+", 
               RowBox[{"t", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
                 SubscriptBox["d", "1"]]}]}], ")"}]}], "+", 
            RowBox[{"q", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["1", "s"], ")"}], 
                    SubscriptBox["c", "1"]], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["p", "s"], ")"}], 
                    SubscriptBox["c", "2"]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    SuperscriptBox["s", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["s", 
                    RowBox[{"8", "+", 
                    SubscriptBox["c", "1"]}]], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"p", " ", "s"}], ")"}], 
                    SubscriptBox["c", "2"]], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["s", "2"], "-", "t"}], ")"}]}]}], ")"}], 
                " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", 
                   RowBox[{"q", " ", "t"}]], ")"}], 
                 SubscriptBox["d", "1"]]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
                 SubscriptBox["d", "1"]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["1", "s"], ")"}], 
                    SubscriptBox["c", "1"]]}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["p", "s"], ")"}], 
                    SubscriptBox["c", "2"]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["s", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "+", "t"}], 
                    ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["s", 
                    RowBox[{"8", "+", 
                    SubscriptBox["c", "1"]}]], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"p", " ", "s"}], ")"}], 
                    SubscriptBox["c", "2"]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t", "+", 
                    RowBox[{
                    SuperscriptBox["s", "2"], " ", "t"}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", "4"], " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q", " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["s", 
                 RowBox[{"2", "+", 
                  SubscriptBox["c", "1"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["s", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"p", " ", "s"}], ")"}], 
                    SubscriptBox["c", "2"]]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
                    SuperscriptBox["s", "2"]}], "+", 
                    RowBox[{"q", " ", 
                    SuperscriptBox["s", "4"]}]}], ")"}], " ", 
                   SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", "s"], ")"}], 
                 SubscriptBox["c", "1"]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["p", "s"], ")"}], 
                    SubscriptBox["c", "2"]]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
                    SuperscriptBox["s", "2"]}], "+", 
                    RowBox[{"q", " ", 
                    SuperscriptBox["s", "4"]}]}], ")"}], " ", 
                   SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["s", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["1", "s"], ")"}], 
                    SubscriptBox["c", "1"]], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["p", "s"], ")"}], 
                    SubscriptBox["c", "2"]]}], "-", 
                  RowBox[{
                   SuperscriptBox["s", 
                    RowBox[{"6", "+", 
                    SubscriptBox["c", "1"]}]], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"p", " ", "s"}], ")"}], 
                    SubscriptBox["c", "2"]]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["q", "3"], " ", 
                SuperscriptBox["s", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    FractionBox["1", "s"], ")"}], 
                   SubscriptBox["c", "1"]], "-", 
                  SuperscriptBox["s", 
                   RowBox[{"2", "+", 
                    SubscriptBox["c", "1"]}]]}], ")"}], " ", 
                SuperscriptBox["t", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["q", "2"], " ", 
                SuperscriptBox["s", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    FractionBox["1", "s"], ")"}], 
                   SubscriptBox["c", "1"]], "-", 
                  SuperscriptBox["s", 
                   RowBox[{"2", "+", 
                    SubscriptBox["c", "1"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["s", "4"], "-", 
                  RowBox[{
                   SuperscriptBox["s", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "t"}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["t", "2"]}], "+", 
               RowBox[{"q", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["1", "s"], ")"}], 
                    SubscriptBox["c", "1"]], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["p", "s"], ")"}], 
                    SubscriptBox["c", "2"]], " ", 
                   SuperscriptBox["s", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["s", 
                    RowBox[{"8", "+", 
                    SubscriptBox["c", "1"]}]], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"p", " ", "s"}], ")"}], 
                    SubscriptBox["c", "2"]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["s", 
                    RowBox[{"10", "+", 
                    SubscriptBox["c", "1"]}]], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"p", " ", "s"}], ")"}], 
                    SubscriptBox["c", "2"]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["s", 
                    RowBox[{"6", "+", 
                    SubscriptBox["c", "1"]}]], " ", 
                   SuperscriptBox["t", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["1", "s"], ")"}], 
                    SubscriptBox["c", "1"]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["p", "s"], ")"}], 
                    SubscriptBox["c", "2"]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["s", "4"], " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"p", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", " ", "q"}], "-", "s"}], ")"}], " ", 
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"p", " ", "s"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"p", " ", "q", " ", "s"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["s", "2"]}], ")"}], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["p", "2"], " ", "q", " ", 
          SuperscriptBox["t", "2"]}]}], ")"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["c", "1"], "\[Rule]", " ", "c1"}], ",", 
      RowBox[{
       SubscriptBox["c", "2"], "\[Rule]", " ", "c2"}], ",", 
      RowBox[{
       SubscriptBox["d", "1"], "\[Rule]", " ", "d1"}], ",", 
      RowBox[{
       SubscriptBox["d", "2"], "\[Rule]", " ", "d2"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6542641778929777`*^9, 3.654264212355996*^9}, 
   3.65426489918782*^9, {3.6653075314521847`*^9, 3.6653075376401677`*^9}, {
   3.6653076983515882`*^9, 3.6653076984742355`*^9}, {3.665307826694046*^9, 
   3.665307826910392*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BI", "[", 
    RowBox[{"c1_", ",", "c2_", ",", "0", ",", "d1_", ",", "d2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["p", 
          SqrtBox["q"]], ")"}], 
        SubscriptBox["d", "2"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "c1"], 
       SuperscriptBox["q", 
        RowBox[{"4", "+", 
         FractionBox[
          SubscriptBox["c", "1"], "2"], "+", 
         SubscriptBox["c", "2"], "+", 
         RowBox[{"2", 
          SubscriptBox["d", "1"]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["d", "2"]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["1", "s"], ")"}], 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SubscriptBox["c", "1"]}]]}], "+", 
         SuperscriptBox["s", 
          RowBox[{"4", "+", 
           SubscriptBox["c", "1"]}]], "+", 
         RowBox[{
          SuperscriptBox["p", 
           RowBox[{"3", "+", 
            SubscriptBox["c", "1"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["p", "s"], ")"}], 
               SubscriptBox["c", "2"]]}], " ", "s"}], "+", 
            RowBox[{
             SuperscriptBox["s", "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"p", " ", "s"}], ")"}], 
              SubscriptBox["c", "2"]]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", "s"], ")"}], 
              SubscriptBox["c", "1"]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["p", "s"], ")"}], 
              SubscriptBox["c", "2"]]}], "-", 
            RowBox[{
             SuperscriptBox["s", 
              RowBox[{"6", "+", 
               SubscriptBox["c", "1"]}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"p", " ", "s"}], ")"}], 
              SubscriptBox["c", "2"]]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s"}], "+", 
         RowBox[{"p", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s"}], "+", 
         RowBox[{"p", " ", "q", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["p", "2"], " ", "q", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"p", " ", "s", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"p", " ", "q", " ", "s", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["1", 
             RowBox[{"q", " ", "t"}]], ")"}], 
           SubscriptBox["d", "1"]]}], "+", 
         RowBox[{"q", " ", "t", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
           RowBox[{"1", "+", 
            SubscriptBox["d", "1"]}]]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"p", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", " ", "q"}], "-", "s"}], ")"}], " ", 
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"p", " ", "s"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"p", " ", "q", " ", "s"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["s", "2"]}], ")"}], " ", 
       SuperscriptBox["t", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["p", "2"], " ", "q", " ", 
          SuperscriptBox["t", "2"]}]}], ")"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["c", "1"], "\[Rule]", " ", "c1"}], ",", 
      RowBox[{
       SubscriptBox["c", "2"], "\[Rule]", " ", "c2"}], ",", 
      RowBox[{
       SubscriptBox["d", "1"], "\[Rule]", " ", "d1"}], ",", 
      RowBox[{
       SubscriptBox["d", "2"], "\[Rule]", " ", "d2"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6653071539263163`*^9, 3.665307172368684*^9}, {
  3.6653076937585716`*^9, 3.665307694005249*^9}, {3.6653078216340714`*^9, 
  3.665307832554867*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CI", "[", 
    RowBox[{"c1_", ",", "0", ",", "0", ",", "d1_", ",", "1"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           SubscriptBox["c", "1"], "+", 
           RowBox[{"4", " ", 
            SubscriptBox["d", "1"]}]}], ")"}]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "c1"], " ", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", "s"], ")"}], 
             SubscriptBox["c", "1"]], "-", 
            SuperscriptBox["s", 
             RowBox[{"4", "+", 
              SubscriptBox["c", "1"]}]]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["1", 
             RowBox[{"q", " ", "t"}]], ")"}], 
           SubscriptBox["d", "1"]]}], "+", 
         RowBox[{
          SuperscriptBox["p", 
           RowBox[{"4", "+", 
            SubscriptBox["c", "1"]}]], " ", 
          SuperscriptBox["s", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["s", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["1", 
             RowBox[{"q", " ", "t"}]], ")"}], 
           SubscriptBox["d", "1"]]}], "+", 
         RowBox[{"p", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "q"}], ")"}], " ", 
          SuperscriptBox["s", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["s", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", "s"], ")"}], 
              SubscriptBox["c", "1"]]}], "+", 
            SuperscriptBox["s", 
             RowBox[{"4", "+", 
              SubscriptBox["c", "1"]}]]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["1", 
             RowBox[{"q", " ", "t"}]], ")"}], 
           SubscriptBox["d", "1"]], " ", "t"}], "+", 
         RowBox[{
          SuperscriptBox["p", 
           RowBox[{"10", "+", 
            SubscriptBox["c", "1"]}]], " ", 
          SuperscriptBox["q", "3"], " ", 
          SuperscriptBox["s", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["s", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          SuperscriptBox["t", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
           SubscriptBox["d", "1"]]}], "+", 
         RowBox[{
          SuperscriptBox["p", "8"], " ", 
          SuperscriptBox["q", "3"], " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", "s"], ")"}], 
             SubscriptBox["c", "1"]], "-", 
            SuperscriptBox["s", 
             RowBox[{"8", "+", 
              SubscriptBox["c", "1"]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          SuperscriptBox["t", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
           SubscriptBox["d", "1"]]}], "+", 
         RowBox[{
          SuperscriptBox["p", 
           RowBox[{"5", "+", 
            SubscriptBox["c", "1"]}]], " ", 
          SuperscriptBox["s", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["s", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["s", "2"], "+", 
                RowBox[{"q", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    SuperscriptBox["s", "2"]}], ")"}], "2"]}]}], ")"}]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]]}], "+", 
            RowBox[{"q", " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", 
           RowBox[{"9", "+", 
            SubscriptBox["c", "1"]}]], " ", 
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["s", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["s", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          SuperscriptBox["t", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q", " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["s", "2"], "+", 
               RowBox[{"q", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["s", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["p", "7"], " ", 
          SuperscriptBox["q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          SuperscriptBox["t", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q", " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", "s"], ")"}], 
                 SubscriptBox["c", "1"]]}], "+", 
               SuperscriptBox["s", 
                RowBox[{"6", "+", 
                 SubscriptBox["c", "1"]}]]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["s", 
                  RowBox[{"8", "+", 
                   SubscriptBox["c", "1"]}]]}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "q", "+", 
                  RowBox[{"q", " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", "s"], ")"}], 
                 SubscriptBox["c", "1"]], " ", 
                RowBox[{"(", 
                 RowBox[{"q", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                   SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", 
           RowBox[{"8", "+", 
            SubscriptBox["c", "1"]}]], " ", 
          SuperscriptBox["q", "2"], " ", 
          SuperscriptBox["s", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["s", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          SuperscriptBox["t", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"1", "+", "q"}], ")"}]}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "q", "-", "t"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", 
           RowBox[{"6", "+", 
            SubscriptBox["c", "1"]}]], " ", "q", " ", 
          SuperscriptBox["s", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["s", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"1", "+", "q"}], ")"}]}], " ", "t", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "t", "+", 
               RowBox[{"q", " ", "t"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", 
           RowBox[{"7", "+", 
            SubscriptBox["c", "1"]}]], " ", "q", " ", 
          SuperscriptBox["s", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["s", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          SuperscriptBox["t", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["s", "2"], "+", 
               RowBox[{"q", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["s", "4"], "-", 
                  RowBox[{
                   SuperscriptBox["s", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "t"}], ")"}]}]}], ")"}]}]}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "q"}], " ", 
                SuperscriptBox["s", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["s", "2"], " ", "t"}], "+", 
               RowBox[{"q", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["s", "2"]}], ")"}], "2"], " ", "t"}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["p", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", "s"], ")"}], 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SubscriptBox["c", "1"]}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]]}], "+", 
            RowBox[{"q", " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox["1", "s"], ")"}], 
                  SubscriptBox["c", "1"]]}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", "t"}]}], ")"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["s", 
                 RowBox[{"4", "+", 
                  SubscriptBox["c", "1"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["s", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", "t"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["s", 
                 RowBox[{"8", "+", 
                  SubscriptBox["c", "1"]}]]}], "+", 
               RowBox[{"q", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["s", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["s", 
                    RowBox[{"6", "+", 
                    SubscriptBox["c", "1"]}]]}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["s", "2"], "+", "t", "+", 
                    RowBox[{"q", " ", "t"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    FractionBox["1", "s"], ")"}], 
                    SubscriptBox["c", "1"]], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                    SuperscriptBox["s", "2"], " ", "t"}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", "4"], " ", "q", " ", "s", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox["1", "s"], ")"}], 
                  SubscriptBox["c", "1"]]}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "q", "+", 
                  SuperscriptBox["s", "2"], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
                    SuperscriptBox["s", "2"]}], "+", 
                    RowBox[{"q", " ", 
                    SuperscriptBox["s", "4"]}]}], ")"}], " ", "t"}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["s", 
                 RowBox[{"4", "+", 
                  SubscriptBox["c", "1"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"q", " ", "t"}], "+", 
                  RowBox[{
                   SuperscriptBox["s", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q", "+", 
                    RowBox[{"q", " ", "t"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["s", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], "2"], " ", "t"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", "s"], ")"}], 
                 SubscriptBox["c", "1"]], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"2", "+", "q", "+", 
                    SuperscriptBox["s", "2"], "-", "t"}], ")"}], " ", "t", 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"q", " ", 
                    SuperscriptBox["s", "2"], " ", "t"}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["s", 
                 RowBox[{"4", "+", 
                  SubscriptBox["c", "1"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"q", " ", 
                   SuperscriptBox["t", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["s", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "+", "q", "-", "t"}], ")"}], " ", "t"}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["s", "2"], " ", "t", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"q", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "q", "-", "t"}], ")"}], " ", "t"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", "2"], " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q", " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", "s"], ")"}], 
                 SubscriptBox["c", "1"]]}], "+", 
               SuperscriptBox["s", 
                RowBox[{"4", "+", 
                 SubscriptBox["c", "1"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", "s"], ")"}], 
                 SubscriptBox["c", "1"]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "t", "-", 
                  RowBox[{"q", " ", 
                   SuperscriptBox["s", "2"], " ", "t"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"q", "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
                    SuperscriptBox["s", "2"]}], "+", 
                    RowBox[{"q", " ", 
                    SuperscriptBox["s", "4"]}]}], ")"}], " ", 
                   SuperscriptBox["t", "2"]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["s", 
                 RowBox[{"4", "+", 
                  SubscriptBox["c", "1"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"q", " ", 
                   SuperscriptBox["t", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["s", "2"], " ", "t", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "q"}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], "2"], " ", "t"}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["s", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t", "+", 
                    RowBox[{"q", " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", "6"], " ", 
          SuperscriptBox["q", "2"], " ", "s", " ", 
          SuperscriptBox["t", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", "s"], ")"}], 
                 SubscriptBox["c", "1"]], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "q", "+", 
                  SuperscriptBox["s", "2"], "-", "t", "-", 
                  RowBox[{"q", " ", 
                   SuperscriptBox["s", "2"], " ", 
                   SuperscriptBox["t", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["s", 
                 RowBox[{"6", "+", 
                  SubscriptBox["c", "1"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"q", " ", 
                   SuperscriptBox["t", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["s", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "-", "q", "+", "t"}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["s", 
                 RowBox[{"6", "+", 
                  SubscriptBox["c", "1"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                   SuperscriptBox["s", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "+", "t", "+", 
                  RowBox[{"q", " ", 
                   SuperscriptBox["t", "2"]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", "s"], ")"}], 
                 SubscriptBox["c", "1"]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "+", 
                  RowBox[{"q", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t", "+", 
                    RowBox[{
                    SuperscriptBox["s", "2"], " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["p", "5"], " ", "q", " ", 
          SuperscriptBox["t", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", "2"], " ", 
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["s", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", "s"], ")"}], 
                SubscriptBox["c", "1"]], "-", 
               SuperscriptBox["s", 
                RowBox[{"4", "+", 
                 SubscriptBox["c", "1"]}]]}], ")"}], " ", 
             SuperscriptBox["t", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", 
                  RowBox[{"q", " ", "t"}]], ")"}], 
                SubscriptBox["d", "1"]], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
                 SubscriptBox["d", "1"]]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["s", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", "s"], ")"}], 
                SubscriptBox["c", "1"]], "-", 
               SuperscriptBox["s", 
                RowBox[{"6", "+", 
                 SubscriptBox["c", "1"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", 
                  RowBox[{"q", " ", "t"}]], ")"}], 
                SubscriptBox["d", "1"]], "+", 
               RowBox[{"t", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
                 SubscriptBox["d", "1"]]}]}], ")"}]}], "+", 
            RowBox[{"q", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["s", 
                  RowBox[{"6", "+", 
                   SubscriptBox["c", "1"]}]]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["s", "4"], " ", "t"}], "+", 
                  SuperscriptBox["t", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["s", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t", "+", 
                    SuperscriptBox["t", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", "s"], ")"}], 
                 SubscriptBox["c", "1"]], " ", 
                RowBox[{"(", 
                 RowBox[{"t", "+", 
                  RowBox[{
                   SuperscriptBox["s", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", 
                    SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"q", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["s", 
                 RowBox[{"6", "+", 
                  SubscriptBox["c", "1"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["s", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "t"}]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["s", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
                  SuperscriptBox["t", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  FractionBox["1", "s"], ")"}], 
                 SubscriptBox["c", "1"]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "t", "+", 
                  RowBox[{
                   SuperscriptBox["s", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"t", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SuperscriptBox["s", "2"], " ", "t"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"p", "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", " ", "q"}], "-", "s"}], ")"}], " ", 
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"p", " ", "s"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"p", " ", "q", " ", "s"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["s", "2"]}], ")"}], " ", 
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["p", "2"], " ", "q", " ", 
          SuperscriptBox["t", "2"]}]}], ")"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["c", "1"], "\[Rule]", " ", "c1"}], ",", 
      RowBox[{
       SubscriptBox["c", "2"], "\[Rule]", " ", "c2"}], ",", 
      RowBox[{
       SubscriptBox["c", "3"], "\[Rule]", " ", "c3"}], ",", 
      RowBox[{
       SubscriptBox["d", "1"], "\[Rule]", " ", "d1"}], ",", 
      RowBox[{
       SubscriptBox["d", "2"], "\[Rule]", " ", "d2"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6542660146115923`*^9, 3.654266027441049*^9}, {
   3.654266067553268*^9, 3.6542660690815*^9}, 3.654266107497016*^9, 
   3.654266283529055*^9, {3.66530914957095*^9, 3.665309159213775*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CI", "[", 
    RowBox[{"c1_", ",", "0", ",", "0", ",", "d1_", ",", "0"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "c1"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SubscriptBox["c", "1"], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["d", "1"]}]}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", "s"], ")"}], 
               SubscriptBox["c", "1"]]}], "+", 
             SuperscriptBox["s", 
              RowBox[{"6", "+", 
               SubscriptBox["c", "1"]}]]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", 
              RowBox[{"q", " ", "t"}]], ")"}], 
            SubscriptBox["d", "1"]]}], "+", 
          RowBox[{
           SuperscriptBox["p", "6"], " ", 
           SuperscriptBox["q", "3"], " ", 
           SuperscriptBox["s", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", "s"], ")"}], 
              SubscriptBox["c", "1"]], "-", 
             SuperscriptBox["s", 
              RowBox[{"6", "+", 
               SubscriptBox["c", "1"]}]]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", 
              RowBox[{"q", " ", "t"}]], ")"}], 
            SubscriptBox["d", "1"]], " ", 
           SuperscriptBox["t", "4"]}], "+", 
          RowBox[{"p", " ", "q", " ", 
           SuperscriptBox["s", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", "s"], ")"}], 
               SubscriptBox["c", "1"]]}], "+", 
             SuperscriptBox["s", 
              RowBox[{"4", "+", 
               SubscriptBox["c", "1"]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
            SubscriptBox["d", "1"]]}], "+", 
          RowBox[{
           SuperscriptBox["p", 
            RowBox[{"5", "+", 
             SubscriptBox["c", "1"]}]], " ", "q", " ", 
           SuperscriptBox["s", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["s", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["p", 
            RowBox[{"7", "+", 
             SubscriptBox["c", "1"]}]], " ", 
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["s", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["s", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
           SuperscriptBox["t", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", 
            RowBox[{"8", "+", 
             SubscriptBox["c", "1"]}]], " ", 
           SuperscriptBox["q", "2"], " ", 
           SuperscriptBox["s", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["s", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
           SuperscriptBox["t", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", 
                 RowBox[{"q", " ", "t"}]], ")"}], 
               SubscriptBox["d", "1"]]}], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
              SubscriptBox["d", "1"]]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["p", 
            RowBox[{"4", "+", 
             SubscriptBox["c", "1"]}]], " ", 
           SuperscriptBox["s", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["s", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", 
                RowBox[{"q", " ", "t"}]], ")"}], 
              SubscriptBox["d", "1"]], "-", 
             RowBox[{"q", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
               SubscriptBox["d", "1"]]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["p", 
            RowBox[{"6", "+", 
             SubscriptBox["c", "1"]}]], " ", "q", " ", 
           SuperscriptBox["s", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["s", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"q", "-", "t"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
               SubscriptBox["d", "1"]]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", 
                 RowBox[{"q", " ", "t"}]], ")"}], 
               SubscriptBox["d", "1"]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"q", " ", "t"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"p", " ", "s", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", 
              RowBox[{"q", " ", "t"}]], ")"}], 
            SubscriptBox["d", "1"]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["s", 
                RowBox[{"6", "+", 
                 SubscriptBox["c", "1"]}]]}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["s", "2"], "+", "t", "+", 
                RowBox[{"q", " ", "t"}], "+", 
                RowBox[{"q", " ", 
                 SuperscriptBox["s", "2"], " ", "t"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", "s"], ")"}], 
               SubscriptBox["c", "1"]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"q", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                    SuperscriptBox["s", "2"]}]}], ")"}], " ", "t"}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "5"], " ", 
           SuperscriptBox["q", "2"], " ", "s", " ", 
           SuperscriptBox["t", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox["1", "s"], ")"}], 
                  SubscriptBox["c", "1"]], "-", 
                 SuperscriptBox["s", 
                  RowBox[{"8", "+", 
                   SubscriptBox["c", "1"]}]]}], ")"}]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
               SubscriptBox["d", "1"]]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", 
                 RowBox[{"q", " ", "t"}]], ")"}], 
               SubscriptBox["d", "1"]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["s", 
                  RowBox[{"6", "+", 
                   SubscriptBox["c", "1"]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                    SuperscriptBox["s", "2"]}], "+", 
                   RowBox[{"q", " ", "t"}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox["1", "s"], ")"}], 
                  SubscriptBox["c", "1"]], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "q", "+", 
                   SuperscriptBox["s", "2"], "+", 
                   RowBox[{"q", " ", 
                    SuperscriptBox["s", "2"], " ", "t"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "3"], " ", "q", " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", 
                 RowBox[{"q", " ", "t"}]], ")"}], 
               SubscriptBox["d", "1"]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["s", 
                   RowBox[{"6", "+", 
                    SubscriptBox["c", "1"]}]]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["s", "2"], "+", 
                   RowBox[{"q", " ", "t"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox["1", "s"], ")"}], 
                  SubscriptBox["c", "1"]], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"q", " ", 
                    SuperscriptBox["s", "2"], " ", "t"}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
               SubscriptBox["d", "1"]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    FractionBox["1", "s"], ")"}], 
                   SubscriptBox["c", "1"]]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "q", "+", 
                   SuperscriptBox["s", "2"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"q", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", 
                    SuperscriptBox["s", "2"]}]}], ")"}], " ", "t"}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["s", 
                  RowBox[{"6", "+", 
                   SubscriptBox["c", "1"]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "t", "+", 
                   RowBox[{"q", " ", "t"}], "+", 
                   RowBox[{
                    SuperscriptBox["s", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q", "+", 
                    RowBox[{"q", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q", " ", 
              SuperscriptBox["s", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
               SubscriptBox["d", "1"]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox["1", "s"], ")"}], 
                  SubscriptBox["c", "1"]], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q", "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", "t"}]}], ")"}]}], 
                "-", 
                RowBox[{
                 SuperscriptBox["s", 
                  RowBox[{"4", "+", 
                   SubscriptBox["c", "1"]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "+", 
                   RowBox[{
                    SuperscriptBox["s", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "t", "+", 
                    RowBox[{"q", " ", "t"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", 
                 RowBox[{"q", " ", "t"}]], ")"}], 
               SubscriptBox["d", "1"]], " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    FractionBox["1", "s"], ")"}], 
                   SubscriptBox["c", "1"]]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"q", "+", 
                   SuperscriptBox["s", "2"], "+", 
                   RowBox[{"q", " ", 
                    SuperscriptBox["s", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q", "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", "t"}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SuperscriptBox["s", 
                  RowBox[{"6", "+", 
                   SubscriptBox["c", "1"]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"q", " ", 
                    SuperscriptBox["s", "4"]}], "+", 
                   RowBox[{"q", " ", "t"}], "+", 
                   RowBox[{
                    SuperscriptBox["s", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"q", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], " ", "t"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["p", "4"], " ", "q", " ", 
           SuperscriptBox["t", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", 
                 RowBox[{"q", " ", "t"}]], ")"}], 
               SubscriptBox["d", "1"]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox["1", "s"], ")"}], 
                  SubscriptBox["c", "1"]], " ", 
                 RowBox[{"(", 
                  RowBox[{"q", "+", 
                   SuperscriptBox["s", "2"], "+", 
                   RowBox[{"q", " ", 
                    SuperscriptBox["s", "2"]}], "+", 
                   RowBox[{"q", " ", 
                    SuperscriptBox["s", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"q", "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", "t"}]}], ")"}]}], 
                "-", 
                RowBox[{
                 SuperscriptBox["s", 
                  RowBox[{"6", "+", 
                   SubscriptBox["c", "1"]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"q", " ", 
                    SuperscriptBox["s", "4"]}], "+", 
                   RowBox[{"q", " ", "t"}], "+", 
                   RowBox[{
                    SuperscriptBox["s", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "q", "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", "t"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
               SubscriptBox["d", "1"]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["s", 
                   RowBox[{"8", "+", 
                    SubscriptBox["c", "1"]}]]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"q", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["s", "2"], "+", "t"}], ")"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox["1", "s"], ")"}], 
                  SubscriptBox["c", "1"]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["s", "2"], "+", 
                   RowBox[{"q", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SuperscriptBox["s", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "t"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"p", "-", "s"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", " ", "q"}], "-", "s"}], ")"}], " ", 
        SuperscriptBox["s", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"p", " ", "s"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"p", " ", "q", " ", "s"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["s", "2"]}], ")"}], " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           SuperscriptBox["p", "2"], " ", "q", " ", 
           SuperscriptBox["t", "2"]}]}], ")"}]}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["c", "1"], "\[Rule]", " ", "c1"}], ",", 
      RowBox[{
       SubscriptBox["d", "1"], "\[Rule]", " ", "d1"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.654266234445509*^9, 3.654266255597437*^9}, {
  3.6545969875546637`*^9, 3.654596988563946*^9}, {3.665309417418654*^9, 
  3.665309458577367*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CI", "[", 
    RowBox[{"c1_", ",", "0", ",", "0", ",", "d1_", ",", "d2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["p", 
            SqrtBox["q"]], ")"}], 
          SubscriptBox["d", "2"]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "c1"], 
         SuperscriptBox["q", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["c", "1"], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SubscriptBox["d", "1"], "+", 
                SubscriptBox["d", "2"]}], ")"}]}]}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["p", 
             RowBox[{"3", "+", 
              SubscriptBox["c", "1"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["s", "2"], "-", 
              SuperscriptBox["s", "4"]}], ")"}]}], "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                FractionBox["1", "s"], ")"}], 
               SubscriptBox["c", "1"]], "-", 
              SuperscriptBox["s", 
               RowBox[{"4", "+", 
                SubscriptBox["c", "1"]}]]}], ")"}]}], "+", 
           RowBox[{"p", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["1", "s"], ")"}], 
                SubscriptBox["c", "1"]]}], "+", 
              SuperscriptBox["s", 
               RowBox[{"6", "+", 
                SubscriptBox["c", "1"]}]]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], "+", 
           RowBox[{"p", " ", "t"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], "+", 
           RowBox[{"p", " ", "q", " ", "t"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["p", "2"], " ", "q", " ", "t"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"p", " ", "s", " ", "t"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"p", " ", "q", " ", "s", " ", "t"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", 
              RowBox[{"q", " ", "t"}]], ")"}], 
            SubscriptBox["d", "1"]], "-", 
           RowBox[{"q", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
             RowBox[{"1", "+", 
              SubscriptBox["d", "1"]}]]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"p", "-", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p", " ", "q"}], "-", "s"}], ")"}], " ", 
         SuperscriptBox["s", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"p", " ", "s"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"p", " ", "q", " ", "s"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["s", "2"]}], ")"}], " ", 
         SuperscriptBox["t", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["p", "2"], " ", "q", " ", 
            SuperscriptBox["t", "2"]}]}], ")"}]}], ")"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["c", "1"], "\[Rule]", " ", "c1"}], ",", 
      RowBox[{
       SubscriptBox["d", "1"], "\[Rule]", " ", "d1"}], ",", 
      RowBox[{
       SubscriptBox["d", "2"], "\[Rule]", " ", "d2"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.665308741446822*^9, 3.6653087593870335`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DI", "[", 
   RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], ":=", 
  RowBox[{
  "Text", "[", 
   "\"\<Not applicable for these values of \!\(\*SubscriptBox[\(d\), \(1\)]\) \
and \!\(\*SubscriptBox[\(d\), \(2\)]\)\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.6660046158937483`*^9, 3.6660046261239495`*^9}, {
  3.6660046612900505`*^9, 3.666004737113589*^9}, {3.6660047909286222`*^9, 
  3.6660047926461873`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DI", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "d1_", ",", "3"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", " ", 
       SuperscriptBox["q", 
        RowBox[{
         FractionBox["9", "2"], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["d", "1"]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"p", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"p", " ", "q", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["p", "2"], " ", "q", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"p", " ", "s", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"p", " ", "q", " ", "s", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["1", 
             RowBox[{"q", " ", "t"}]], ")"}], 
           SubscriptBox["d", "1"]]}], "+", 
         RowBox[{"q", " ", "t", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
           RowBox[{"1", "+", 
            SubscriptBox["d", "1"]}]]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", " ", "q"}], "-", "s"}], ")"}], " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"p", " ", "q", " ", "s"}]}], ")"}], " ", 
       SuperscriptBox["t", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["p", "2"], " ", "q", " ", 
          SuperscriptBox["t", "2"]}]}], ")"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["d", "1"], "\[Rule]", " ", "d1"}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.654266757418866*^9, 3.654266765823903*^9}, {
  3.6653097518611803`*^9, 3.6653097695986595`*^9}, {3.6653098507013674`*^9, 
  3.665309852202692*^9}, {3.666004703425083*^9, 3.6660047063026915`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DI", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "d1_", ",", "2"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", 
            SubscriptBox["d", "1"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["s", "2"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", 
               RowBox[{"q", " ", "t"}]], ")"}], 
             SubscriptBox["d", "1"]]}], "-", 
           RowBox[{
            SuperscriptBox["p", "5"], " ", 
            SuperscriptBox["q", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "q"}], ")"}], " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["s", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", 
               RowBox[{"q", " ", "t"}]], ")"}], 
             SubscriptBox["d", "1"]], " ", 
            SuperscriptBox["t", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["p", "6"], " ", 
            SuperscriptBox["q", "3"], " ", 
            SuperscriptBox["s", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", 
               RowBox[{"q", " ", "t"}]], ")"}], 
             SubscriptBox["d", "1"]], " ", 
            SuperscriptBox["t", "4"]}], "+", 
           RowBox[{"p", " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", 
              SuperscriptBox["s", "3"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", 
               RowBox[{"q", " ", "t"}]], ")"}], 
             SubscriptBox["d", "1"]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "t", "+", 
              RowBox[{"q", " ", "t"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["p", "4"], " ", "q", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", 
               RowBox[{"q", " ", "t"}]], ")"}], 
             SubscriptBox["d", "1"]], " ", 
            SuperscriptBox["t", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["s", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "+", 
              RowBox[{"q", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["s", "4"], "-", 
                 RowBox[{
                  SuperscriptBox["s", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "t"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               SuperscriptBox["s", "2"], " ", "t"}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["p", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", 
               RowBox[{"q", " ", "t"}]], ")"}], 
             SubscriptBox["d", "1"]], " ", "t", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["s", "2"]}], "-", 
              RowBox[{"q", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["s", "2"]}], "+", 
                 SuperscriptBox["s", "4"]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"q", "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
                  SuperscriptBox["s", "2"]}], "+", 
                 RowBox[{"q", " ", 
                  SuperscriptBox["s", "4"]}]}], ")"}], " ", "t"}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["p", "3"], " ", "q", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["s", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", 
               RowBox[{"q", " ", "t"}]], ")"}], 
             SubscriptBox["d", "1"]], " ", "t", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "q"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", "t"}]}], ")"}]}],
            "+", 
           RowBox[{"q", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
             RowBox[{"1", "+", 
              SubscriptBox["d", "1"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s"}], "+", 
              RowBox[{"p", " ", "t"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"p", " ", "s", " ", "t"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s", "-", 
              RowBox[{"p", " ", "q", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"s", " ", 
                  RowBox[{"(", 
                   RowBox[{"p", "+", "s"}], ")"}]}]}], ")"}], " ", "t"}], "+", 
              RowBox[{
               SuperscriptBox["p", "2"], " ", 
               SuperscriptBox["q", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"p", "+", "s", "+", 
                 RowBox[{"p", " ", 
                  SuperscriptBox["s", "2"]}]}], ")"}], " ", 
               SuperscriptBox["t", "2"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p", " ", "q"}], "-", "s"}], ")"}], " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"p", " ", "q", " ", "s"}]}], ")"}], " ", 
         SuperscriptBox["t", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            SuperscriptBox["p", "2"], " ", "q", " ", 
            SuperscriptBox["t", "2"]}]}], ")"}]}], ")"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["d", "1"], "\[Rule]", " ", "d1"}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.65426677709715*^9, 3.654266786224266*^9}, {
  3.6653097750991435`*^9, 3.6653097851856976`*^9}, {3.6653098456450205`*^9, 
  3.6653098469650946`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DI", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "d1_", ",", "1"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", 
        RowBox[{
         FractionBox["3", "2"], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["d", "1"]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", " ", "q", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
           SubscriptBox["d", "1"]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s"}], "+", 
            RowBox[{"p", " ", "t"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"p", " ", "s", " ", "t"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s"}], "+", 
            RowBox[{"p", " ", "q", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"s", " ", 
                RowBox[{"(", 
                 RowBox[{"p", "+", "s"}], ")"}]}]}], ")"}], " ", "t"}]}], 
           ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["1", 
             RowBox[{"q", " ", "t"}]], ")"}], 
           SubscriptBox["d", "1"]], " ", 
          RowBox[{"(", 
           RowBox[{"s", "-", 
            RowBox[{"p", " ", "q", " ", "t"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", "q", " ", "t"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"p", " ", "q", " ", "s", " ", "t"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{"p", "+", "s", "-", 
               RowBox[{"p", " ", "t"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", " ", "q"}], "-", "s"}], ")"}], " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"p", " ", "q", " ", "s"}]}], ")"}], " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["p", "2"], " ", "q", " ", 
          SuperscriptBox["t", "2"]}]}], ")"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["d", "1"], "\[Rule]", " ", "d1"}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.654266796514213*^9, 3.654266806535893*^9}, {
  3.6653097896762037`*^9, 3.665309802269698*^9}, {3.6653098392771544`*^9, 
  3.665309840214404*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DI", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "d1_", ",", "0"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", 
        RowBox[{"2", " ", 
         SubscriptBox["d", "1"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "q"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
           SubscriptBox["d", "1"]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s"}], "+", 
            RowBox[{"p", " ", "t"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"p", " ", "s", " ", "t"}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["1", 
             RowBox[{"q", " ", "t"}]], ")"}], 
           SubscriptBox["d", "1"]], " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s"}], "+", 
            RowBox[{"p", " ", "q", " ", "t"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", "q", " ", "t"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"p", " ", "q", " ", "s", " ", "t"}]}], ")"}]}]}], ")"}]}],
       ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", " ", "q"}], "-", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"p", " ", "q", " ", "s"}]}], ")"}], " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["p", "2"], " ", "q", " ", 
          SuperscriptBox["t", "2"]}]}], ")"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["d", "1"], "\[Rule]", " ", "d1"}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6542668575215187`*^9, 3.6542668664233*^9}, {
  3.665309806038718*^9, 3.665309819799006*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DI", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "d1_", ",", "d2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["p", 
          SqrtBox["q"]], ")"}], 
        SubscriptBox["d", "2"]], " ", 
       SuperscriptBox["q", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["d", "1"], "+", 
           SubscriptBox["d", "2"]}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s"}], "+", 
         RowBox[{"p", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s"}], "+", 
         RowBox[{"p", " ", "q", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["p", "2"], " ", "q", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"p", " ", "s", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"p", " ", "q", " ", "s", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["1", 
             RowBox[{"q", " ", "t"}]], ")"}], 
           SubscriptBox["d", "1"]]}], "+", 
         RowBox[{"q", " ", "t", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", "t"}], ")"}], 
           RowBox[{"1", "+", 
            SubscriptBox["d", "1"]}]]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p", " ", "q"}], "-", "s"}], ")"}], " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"p", " ", "q", " ", "s"}]}], ")"}], " ", 
       SuperscriptBox["t", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["p", "2"], " ", "q", " ", 
          SuperscriptBox["t", "2"]}]}], ")"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["d", "1"], "\[Rule]", " ", "d1"}], ",", 
      RowBox[{
       SubscriptBox["d", "2"], "\[Rule]", " ", "d2"}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6653096923558264`*^9, 3.6653097059623003`*^9}, {
  3.665309826273341*^9, 3.665309826492521*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AI", "[", 
   RowBox[{"c1_", ",", "c2_", ",", "c3_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"c1", "+", "c3"}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p", " ", 
      SuperscriptBox["q", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"c1", "+", 
          RowBox[{"2", " ", "c2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "c3", "+", "k"}], ")"}]}]}], ")"}]}]], " ", "s",
       " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["s", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["s", "p"], ")"}], "c2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["1", "p"], ")"}], "c1"], "-", 
           RowBox[{"p", " ", 
            SuperscriptBox["s", 
             RowBox[{"1", "+", "c1"}]]}]}], ")"}]}], "+", 
        RowBox[{"p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["1", "p"], ")"}], "c1"]}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", "s"], ")"}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", "c2"}]]}], "+", 
           RowBox[{
            SuperscriptBox["p", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["p", "c2"], " ", 
               SuperscriptBox["s", 
                RowBox[{"3", "+", "c1"}]]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox["p", "s"], ")"}], "c1"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox["1", "s"], ")"}], "c2"], "-", 
                 RowBox[{
                  SuperscriptBox["p", 
                   RowBox[{"1", "+", "c2"}]], " ", "s"}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"p", " ", "q"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "2"], "-", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"q", "-", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"p", " ", "s"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"p", "-", 
        RowBox[{"q", " ", "s"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"p", "-", 
        SuperscriptBox["s", "2"]}], ")"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.665310187147623*^9, 3.6653102000769086`*^9}, {
  3.6653102318419375`*^9, 3.6653102443157487`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BI", "[", 
   RowBox[{"c1_", ",", "c2_", ",", "0", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "c1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "+", 
       FractionBox["c1", "2"], "+", "c2", "+", 
       FractionBox[
        RowBox[{"3", " ", "k"}], "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["1", "p"], ")"}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", "c1"}]]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "s"], ")"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "c2"}]]}], "+", 
       RowBox[{
        SuperscriptBox["p", 
         RowBox[{"5", "+", "c2"}]], " ", 
        SuperscriptBox["s", 
         RowBox[{"4", "+", "c1"}]]}], "+", 
       RowBox[{
        SuperscriptBox["p", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["p", "s"], ")"}], "c1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["1", "s"], ")"}], "c2"], "-", 
          RowBox[{
           SuperscriptBox["p", 
            RowBox[{"2", "+", "c2"}]], " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["s", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["s", "p"], ")"}], "c2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["1", "p"], ")"}], "c1"], "-", 
          RowBox[{"p", " ", 
           SuperscriptBox["s", 
            RowBox[{"1", "+", "c1"}]]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"p", " ", "q"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["p", "2"], "-", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"p", " ", "s"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "p"}], "+", 
       RowBox[{"q", " ", "s"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"p", "-", 
       SuperscriptBox["s", "2"]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.66531031129305*^9, 3.665310318585049*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CI", "[", 
   RowBox[{"c1_", ",", "0", ",", "0", ",", "0"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "c1"], " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "+", 
       FractionBox["c1", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["p", "6"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["p", "s"], ")"}], "c1"], " ", "s"}], "+", 
       RowBox[{
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"q", "-", "s"}], ")"}], " ", 
        SuperscriptBox["s", 
         RowBox[{"5", "+", "c1"}]]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["1", "p"], ")"}], "c1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"p", " ", "q"}]}], ")"}], " ", 
        SuperscriptBox["s", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"p", "-", 
          SuperscriptBox["s", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["p", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["p", "s"], ")"}], "c1"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"q", " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["p", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["s", 
           RowBox[{"5", "+", "c1"}]], "-", 
          RowBox[{"q", " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox["p", "s"], ")"}], "c1"], "+", 
             SuperscriptBox["s", 
              RowBox[{"3", "+", "c1"}]]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"p", " ", "q"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["p", "2"], "-", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"q", "-", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"p", " ", "s"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"p", "-", 
       RowBox[{"q", " ", "s"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"p", "-", 
       SuperscriptBox["s", "2"]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6653105698161726`*^9, 3.665310576521061*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CI", "[", 
   RowBox[{"c1_", ",", "0", ",", "0", ",", "k_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "c1"], " ", 
    SuperscriptBox["q", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "c1", "+", 
        RowBox[{"3", " ", "k"}]}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["p", "5"]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["p", "s"], ")"}], "c1"]}], "+", 
      RowBox[{
       SuperscriptBox["p", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["p", "s"], ")"}], "c1"], " ", "s"}], "-", 
      RowBox[{
       SuperscriptBox["p", "4"], " ", 
       SuperscriptBox["s", 
        RowBox[{"5", "+", "c1"}]]}], "+", 
      RowBox[{
       SuperscriptBox["p", "2"], " ", 
       SuperscriptBox["s", 
        RowBox[{"6", "+", "c1"}]]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", "p"], ")"}], "c1"], " ", 
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"p", "-", 
         SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"p", " ", "q"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["p", "2"], "-", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"p", " ", "s"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "p"}], "+", 
      RowBox[{"q", " ", "s"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"p", "-", 
      SuperscriptBox["s", "2"]}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.665310394933552*^9, 3.665310402649304*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DI", "[", 
   RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "]"}], ":=", 
  RowBox[{
  "Text", "[", "\"\<Not applicable for this value of K\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.6660046158937483`*^9, 3.6660046261239495`*^9}, {
  3.6660046612900505`*^9, 3.666004737113589*^9}, {3.6660047909286222`*^9, 
  3.666004834241746*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DI", "[", 
   RowBox[{"0", ",", "0", ",", "0", ",", "k_"}], "]"}], ":=", " ", 
  FractionBox[
   RowBox[{"p", " ", 
    SuperscriptBox["q", 
     RowBox[{
      RowBox[{"3", " ", "k"}], "/", "2"}]], " ", "s"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"p", " ", "q"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"q", "-", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"p", "-", 
      RowBox[{"q", " ", "s"}]}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.6653106889458046`*^9, 3.665310702200156*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AI", "[", 
   RowBox[{"d1_", ",", "d2_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"d2", "+", "1"}]], 
   FractionBox[
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"4", "+", "d1", "+", "d2", "+", "k"}]], " ", 
     SuperscriptBox["y", 
      RowBox[{"1", "-", "d1"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["y", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "d1"}]}]]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "-", "y"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", " ", "y"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["y", "2"]}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.6653108228978806`*^9, 3.665310839552534*^9}, {
   3.66531141076233*^9, 3.6653114195717764`*^9}, 3.6653116511181808`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BI", "[", 
   RowBox[{"d1_", ",", "0", ",", "k_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"3", "+", "k", "+", "d1"}]], " ", 
    SuperscriptBox["y", 
     RowBox[{"-", "d1"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["y", 
       RowBox[{"4", "+", 
        RowBox[{"2", " ", "d1"}]}]]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "-", "y"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"x", " ", "y"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["y", "2"]}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.6653116400802417`*^9, 3.665311672813998*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DI", "[", 
   RowBox[{"0", ",", "0", ",", "0"}], "]"}], ":=", 
  RowBox[{
  "Text", "[", "\"\<Not applicable for this value of K\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.6660046158937483`*^9, 3.6660046261239495`*^9}, {
  3.6660046612900505`*^9, 3.666004737113589*^9}, {3.6660047909286222`*^9, 
  3.6660047926461873`*^9}, {3.6660048421487722`*^9, 3.6660048928976564`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DI", "[", 
   RowBox[{"0", ",", "0", ",", "k_"}], "]"}], ":=", 
  FractionBox[
   SuperscriptBox["x", "k"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"x", " ", "y"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"x", " ", 
       SuperscriptBox["y", 
        RowBox[{"-", "1"}]]}]}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.665312895219723*^9, 3.6653129278497825`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["5D N=1 Indices", "Title",
 CellChangeTimes->{{3.665312999928687*^9, 3.6653130051278133`*^9}}],

Cell[TextData[{
 "To obtain the desired index, type ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Chi]I", "[", 
     RowBox[{"d1", ",", "d2", ",", "K"}], "]"}], " "}], TraditionalForm]]],
 "where \[Chi] designates a generic multiplet type, \[Chi] = (A,B,D), along \
with the appropriate quantum numbers. For example, B-type multiplets are only \
valid when ",
 Cell[BoxData[
  FormBox["d2", TraditionalForm]]],
 " = 0. Note that we are using the Dynkin basis. \n\nFor instance, the index \
for the stress tensor multiplet, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"B", "[", 
     RowBox[{"0", ",", 
      RowBox[{"0", ";", "0"}]}], "]"}], ","}], TraditionalForm]]],
 " is called with:"
}], "Text",
 CellChangeTimes->{{3.6653130126438065`*^9, 3.6653131561975107`*^9}, {
   3.665313227027378*^9, 3.6653132297425346`*^9}, {3.6653132879857635`*^9, 
   3.6653132934689546`*^9}, {3.6653134480427256`*^9, 3.665313524600737*^9}, {
   3.6653136778188024`*^9, 3.66531369551165*^9}, {3.665314271605689*^9, 
   3.665314324199867*^9}, {3.665314377322632*^9, 3.6653144131822777`*^9}, {
   3.6653144880989323`*^9, 3.665314516826766*^9}, 3.665314751387949*^9, {
   3.665731838590963*^9, 3.665731948113657*^9}, {3.665732084878817*^9, 
   3.665732089343696*^9}, {3.6657321313372793`*^9, 3.665732131337338*^9}, {
   3.665732270997533*^9, 3.665732271800324*^9}, {3.679065573747426*^9, 
   3.679065575197814*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BI", "[", 
  RowBox[{"0", ",", "0", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.6653131582266445`*^9, 3.6653131777132826`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["x", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["y", "4"]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"x", "-", "y"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"x", " ", "y"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["y", "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.6653131634288025`*^9, 3.6653132209461823`*^9}, 
   3.665384720761055*^9, 3.6790655770649223`*^9}]
}, Open  ]],

Cell["\<\
These results can also be used to check the recombination rules given in Eq. \
(2.8) of the paper:\
\>", "Text",
 CellChangeTimes->{{3.6653132336052265`*^9, 3.665313279639084*^9}, {
  3.66573196277938*^9, 3.665731979051868*^9}, {3.665732018029669*^9, 
  3.665732023906096*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"AI", "[", 
    RowBox[{"d1", ",", "d2", ",", "K"}], "]"}], "+", 
   RowBox[{"AI", "[", 
    RowBox[{"d1", ",", 
     RowBox[{"d2", "-", "1"}], ",", 
     RowBox[{"K", "+", "1"}]}], "]"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AI", "[", 
    RowBox[{"d1", ",", "0", ",", "K"}], "]"}], "+", 
   RowBox[{"BI", "[", 
    RowBox[{
     RowBox[{"d1", "-", "1"}], ",", "0", ",", 
     RowBox[{"K", "+", "2"}]}], "]"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AI", "[", 
    RowBox[{"0", ",", "0", ",", "K"}], "]"}], "+", 
   RowBox[{"DI", "[", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"K", "+", "4"}]}], "]"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.6653132816410885`*^9, 3.6653133631549172`*^9}, {
  3.6653145207888403`*^9, 3.6653145356570597`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6653133213515463`*^9, 3.665313363865406*^9, 
  3.6653145361044073`*^9, 3.6653847209459653`*^9, 3.6790655782528152`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6653133213515463`*^9, 3.665313363865406*^9, 
  3.6653145361044073`*^9, 3.6653847209459653`*^9, 3.679065578257388*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6653133213515463`*^9, 3.665313363865406*^9, 
  3.6653145361044073`*^9, 3.6653847209459653`*^9, 3.679065578260788*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["6D (1,0) Indices", "Title",
 CellChangeTimes->{{3.665312999928687*^9, 3.6653130051278133`*^9}, {
  3.6653134322086153`*^9, 3.6653134367986917`*^9}, {3.665731774379505*^9, 
  3.6657317744823008`*^9}}],

Cell[TextData[{
 "To obtain the desired index, type ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Chi]I", "[", 
     RowBox[{"c1", ",", "c2", ",", "c3", ",", "K"}], "]"}], " "}], 
   TraditionalForm]]],
 "where \[Chi] designates a generic multiplet type, \[Chi] = (A,B,C,D), along \
with the appropriate quantum numbers. For example, B-type multiplets are only \
valid when ",
 Cell[BoxData[
  FormBox["c3", TraditionalForm]]],
 " = 0. Note that we are using the Dynkin basis. \n\nFor instance, the index \
for the free-tensor multiplet, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"C", "[", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0", ";", "0"}], ",", "0"}], "]"}], TraditionalForm]]],
 ", is called with:"
}], "Text",
 CellChangeTimes->{{3.6653130126438065`*^9, 3.6653131561975107`*^9}, {
   3.665313227027378*^9, 3.6653132297425346`*^9}, {3.6653132879857635`*^9, 
   3.6653132934689546`*^9}, {3.6653134480427256`*^9, 3.665313524600737*^9}, {
   3.6653136778188024`*^9, 3.66531369551165*^9}, {3.665314271605689*^9, 
   3.665314324199867*^9}, {3.665314377322632*^9, 3.6653144426851635`*^9}, 
   3.6653147537995763`*^9, {3.665732040418674*^9, 3.665732125650957*^9}, {
   3.665732230989819*^9, 3.6657322637963953`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CI", "[", 
   RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.6653131582266445`*^9, 3.6653131777132826`*^9}, {
  3.6653135071030884`*^9, 3.6653135260888343`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["p", "2"]}], "-", "s", "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{"q", "-", "s"}], ")"}], " ", "s"}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"p", " ", "q"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"q", "-", "s"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"p", "-", 
     RowBox[{"q", " ", "s"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.6653131634288025`*^9, 3.6653132209461823`*^9}, {
   3.665313507489727*^9, 3.6653135267441673`*^9}, 3.6790655806855593`*^9}]
}, Open  ]],

Cell["\<\
These results can also be used to check the recombination rules given in Eq. \
(4.4) of the paper:\
\>", "Text",
 CellChangeTimes->{{3.6653132336052265`*^9, 3.665313279639084*^9}, {
  3.66531356037339*^9, 3.665313561922259*^9}, {3.665732148098024*^9, 
  3.6657321655678253`*^9}, {3.6708757069077377`*^9, 3.670875708149455*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"AI", "[", 
    RowBox[{"c1", ",", "c2", ",", "c3", ",", "K"}], "]"}], "+", 
   RowBox[{"AI", "[", 
    RowBox[{"c1", ",", "c2", ",", 
     RowBox[{"c3", "-", "1"}], ",", 
     RowBox[{"K", "+", "1"}]}], "]"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AI", "[", 
    RowBox[{"c1", ",", "c2", ",", "0", ",", "K"}], "]"}], "+", 
   RowBox[{"BI", "[", 
    RowBox[{"c1", ",", 
     RowBox[{"c2", "-", "1"}], ",", "0", ",", 
     RowBox[{"K", "+", "2"}]}], "]"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AI", "[", 
    RowBox[{"c1", ",", "0", ",", "0", ",", "K"}], "]"}], "+", 
   RowBox[{"CI", "[", 
    RowBox[{
     RowBox[{"c1", "-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"K", "+", "3"}]}], "]"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AI", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "K"}], "]"}], "+", 
   RowBox[{"DI", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"K", "+", "4"}]}], "]"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.6653132816410885`*^9, 3.6653133631549172`*^9}, {
  3.6653135667171607`*^9, 3.6653136627807274`*^9}, {3.66531454748956*^9, 
  3.66531457216765*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6653133213515463`*^9, 3.665313363865406*^9, 
  3.6653136635348916`*^9, 3.6653145735855904`*^9, 3.679065581635624*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6653133213515463`*^9, 3.665313363865406*^9, 
  3.6653136635348916`*^9, 3.6653145735855904`*^9, 3.679065581652925*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6653133213515463`*^9, 3.665313363865406*^9, 
  3.6653136635348916`*^9, 3.6653145735855904`*^9, 3.679065581656598*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6653133213515463`*^9, 3.665313363865406*^9, 
  3.6653136635348916`*^9, 3.6653145735855904`*^9, 3.679065581660178*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["6D (2,0) Indices", "Title",
 CellChangeTimes->{{3.665312999928687*^9, 3.6653130051278133`*^9}, {
   3.6653134322086153`*^9, 3.6653134367986917`*^9}, 3.665313672415244*^9, {
   3.665731777790811*^9, 3.6657317778923807`*^9}}],

Cell[TextData[{
 "To obtain the desired index type ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Chi]I", "[", 
     RowBox[{"c1", ",", "c2", ",", "c3", ",", "d1", ",", "d2"}], "]"}], " ", 
    ","}], TraditionalForm]]],
 "where \[Chi] designates a generic multiplet type, \[Chi] = (A,B,C,D), along \
with the appropriate quantum numbers. For example, B-type multiplets are only \
valid when ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "3"], TraditionalForm]]],
 " = 0. Note that we are using the Dynkin basis. \n\nFor instance, the \
free-tensor multiplet, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"D", "[", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"0", ";", "1"}], ",", "0"}]}], TraditionalForm]]],
 "], is called with:"
}], "Text",
 CellChangeTimes->{{3.6653130126438065`*^9, 3.6653131561975107`*^9}, {
  3.665313227027378*^9, 3.6653132297425346`*^9}, {3.6653132879857635`*^9, 
  3.6653132934689546`*^9}, {3.6653134480427256`*^9, 3.665313524600737*^9}, {
  3.6653136778188024`*^9, 3.66531369551165*^9}, {3.665314271605689*^9, 
  3.665314324199867*^9}, {3.665314377322632*^9, 3.6653144131822777`*^9}, {
  3.665314735053508*^9, 3.6653147405531263`*^9}, {3.6657321758490133`*^9, 
  3.6657322155875883`*^9}, {3.665732362413885*^9, 3.665732409881147*^9}, {
  3.67385151265403*^9, 3.6738515127319613`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DI", "[", 
   RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.6653131582266445`*^9, 3.6653131777132826`*^9}, {
  3.6653135071030884`*^9, 3.6653135260888343`*^9}, {3.6653137121701703`*^9, 
  3.665313718618466*^9}, {3.6653144566696215`*^9, 3.665314459953559*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "p"}], " ", "q", " ", "t"}], "-", 
      RowBox[{"p", " ", "q", " ", 
       SuperscriptBox["s", "2"], " ", "t"}], "+", 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["p", "2"], " ", "q", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "q", "+", "t"}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", " ", "q"}], "-", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"p", " ", "q", " ", "s"}]}], ")"}], " ", "t"}]]}]], "Output",
 CellChangeTimes->{{3.6653131634288025`*^9, 3.6653132209461823`*^9}, {
   3.665313507489727*^9, 3.6653135267441673`*^9}, 3.665313718955271*^9, {
   3.6653144573666005`*^9, 3.665314461055399*^9}, 3.6790655836052723`*^9}]
}, Open  ]],

Cell["\<\
These results can also be used to check the recombination rules given in Eq. \
(5.3) of the paper:\
\>", "Text",
 CellChangeTimes->{{3.6653132336052265`*^9, 3.665313279639084*^9}, {
   3.66531356037339*^9, 3.665313561922259*^9}, 3.665314974778666*^9, {
   3.6657324165637712`*^9, 3.665732433377305*^9}, {3.670875814806288*^9, 
   3.670875815315649*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"AI", "[", 
    RowBox[{"c1", ",", "c2", ",", "c3", ",", "d1", ",", "d2"}], "]"}], "+", 
   RowBox[{"AI", "[", 
    RowBox[{"c1", ",", "c2", ",", 
     RowBox[{"c3", "-", "1"}], ",", "d1", ",", 
     RowBox[{"d2", "+", "1"}]}], "]"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AI", "[", 
    RowBox[{"c1", ",", "c2", ",", "0", ",", "d1", ",", "d2"}], "]"}], "+", 
   RowBox[{"BI", "[", 
    RowBox[{"c1", ",", 
     RowBox[{"c2", "-", "1"}], ",", "0", ",", "d1", ",", 
     RowBox[{"d2", "+", "2"}]}], "]"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AI", "[", 
    RowBox[{"c1", ",", "0", ",", "0", ",", "d1", ",", "d2"}], "]"}], "+", 
   RowBox[{"CI", "[", 
    RowBox[{
     RowBox[{"c1", "-", "1"}], ",", "0", ",", "0", ",", "d1", ",", 
     RowBox[{"d2", "+", "3"}]}], "]"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AI", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "d1", ",", "d2"}], "]"}], "+", 
   RowBox[{"DI", "[", 
    RowBox[{"0", ",", "0", ",", "0", ",", "d1", ",", 
     RowBox[{"d2", "+", "4"}]}], "]"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.6653132816410885`*^9, 3.6653133631549172`*^9}, {
  3.6653135667171607`*^9, 3.6653136627807274`*^9}, {3.665313724684309*^9, 
  3.6653137476537485`*^9}, {3.6653142247480793`*^9, 3.665314267152626*^9}, {
  3.6653143343520536`*^9, 3.665314364044097*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6653133213515463`*^9, 3.665313363865406*^9, 
  3.6653136635348916`*^9, 3.6653137639159064`*^9, 3.66531414224988*^9, 
  3.6653143648963146`*^9, 3.679065584711657*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6653133213515463`*^9, 3.665313363865406*^9, 
  3.6653136635348916`*^9, 3.6653137639159064`*^9, 3.66531414224988*^9, 
  3.6653143648963146`*^9, 3.6790655847155952`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6653133213515463`*^9, 3.665313363865406*^9, 
  3.6653136635348916`*^9, 3.6653137639159064`*^9, 3.66531414224988*^9, 
  3.6653143648963146`*^9, 3.679065584798737*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6653133213515463`*^9, 3.665313363865406*^9, 
  3.6653136635348916`*^9, 3.6653137639159064`*^9, 3.66531414224988*^9, 
  3.6653143648963146`*^9, 3.679065584802339*^9}]
}, Open  ]],

Cell["\<\
Furthermore, we can take interesting limits with the (2,0) indices, for \
example the Schur limit when t \[Rule] 1:\
\>", "Text",
 CellChangeTimes->{{3.665314580721137*^9, 3.6653146054268064`*^9}, 
   3.673851548845955*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"DI", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "d1", ",", "2"}], "]"}], ",", 
    RowBox[{"t", "\[Rule]", " ", "1"}]}], "]"}], "//", 
  "PowerExpand"}]], "Input",
 CellChangeTimes->{{3.6653146079812956`*^9, 3.6653146393869185`*^9}}],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["q", 
   RowBox[{"3", "+", "d1"}]], 
  RowBox[{"1", "-", "q"}]]], "Output",
 CellChangeTimes->{{3.66531462325657*^9, 3.6653146395398436`*^9}, 
   3.679065586227993*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1269, 841},
WindowMargins->{{376, Automatic}, {Automatic, 239}},
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 11, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 257, 3, 114, "Title"],
Cell[840, 27, 5491, 162, 231, "Input"],
Cell[6334, 191, 50553, 1345, 1745, "Input"],
Cell[56890, 1538, 5202, 159, 186, "Input"],
Cell[62095, 1699, 34384, 932, 1143, "Input"],
Cell[96482, 2633, 21212, 576, 743, "Input"],
Cell[117697, 3211, 4674, 138, 214, "Input"],
Cell[122374, 3351, 462, 10, 36, "Input"],
Cell[122839, 3363, 2535, 76, 118, "Input"],
Cell[125377, 3441, 7469, 204, 304, "Input"],
Cell[132849, 3647, 3076, 92, 166, "Input"],
Cell[135928, 3741, 2441, 75, 118, "Input"],
Cell[138372, 3818, 2790, 87, 126, "Input"],
Cell[141165, 3907, 3027, 93, 118, "Input"],
Cell[144195, 4002, 2555, 83, 118, "Input"],
Cell[146753, 4087, 2608, 84, 118, "Input"],
Cell[149364, 4173, 1939, 65, 86, "Input"],
Cell[151306, 4240, 370, 8, 36, "Input"],
Cell[151679, 4250, 594, 19, 66, "Input"],
Cell[152276, 4271, 1026, 33, 72, "Input"],
Cell[153305, 4306, 795, 27, 72, "Input"],
Cell[154103, 4335, 412, 8, 36, "Input"],
Cell[154518, 4345, 456, 15, 69, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[155011, 4365, 99, 1, 80, "Title"],
Cell[155113, 4368, 1414, 31, 111, "Text"],
Cell[CellGroupData[{
Cell[156552, 4403, 158, 3, 35, "Input"],
Cell[156713, 4408, 588, 20, 69, "Output"]
}, Open  ]],
Cell[157316, 4431, 287, 6, 37, "Text"],
Cell[CellGroupData[{
Cell[157628, 4441, 899, 27, 78, "Input"],
Cell[158530, 4470, 169, 2, 35, "Output"],
Cell[158702, 4474, 167, 2, 35, "Output"],
Cell[158872, 4478, 167, 2, 35, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[159088, 4486, 205, 3, 114, "Title"],
Cell[159296, 4491, 1232, 28, 111, "Text"],
Cell[CellGroupData[{
Cell[160553, 4523, 256, 6, 36, "Input"],
Cell[160812, 4531, 694, 22, 64, "Output"]
}, Open  ]],
Cell[161521, 4556, 337, 6, 37, "Text"],
Cell[CellGroupData[{
Cell[161883, 4566, 1298, 37, 99, "Input"],
Cell[163184, 4605, 167, 2, 35, "Output"],
Cell[163354, 4609, 167, 2, 35, "Output"],
Cell[163524, 4613, 167, 2, 35, "Output"],
Cell[163694, 4617, 167, 2, 35, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[163910, 4625, 229, 3, 114, "Title"],
Cell[164142, 4630, 1323, 30, 114, "Text"],
Cell[CellGroupData[{
Cell[165490, 4664, 365, 7, 36, "Input"],
Cell[165858, 4673, 1085, 32, 64, "Output"]
}, Open  ]],
Cell[166958, 4708, 363, 7, 37, "Text"],
Cell[CellGroupData[{
Cell[167346, 4719, 1497, 38, 99, "Input"],
Cell[168846, 4759, 215, 3, 35, "Output"],
Cell[169064, 4764, 217, 3, 35, "Output"],
Cell[169284, 4769, 215, 3, 35, "Output"],
Cell[169502, 4774, 215, 3, 35, "Output"]
}, Open  ]],
Cell[169732, 4780, 233, 5, 37, "Text"],
Cell[CellGroupData[{
Cell[169990, 4789, 313, 8, 36, "Input"],
Cell[170306, 4799, 213, 6, 62, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)


